Equivalence of zero entropy and the Liouville property for stationary random graphs

We prove that any stationary random graph satisfying a growth condition and having positive entropy almost surely admits an infinite dimensional space of bounded harmonic functions. Applications to random infinite planar triangulations and Delaunay graphs are given.

==> images/dibujos.py <==
import numpy as np
from math import sqrt,cos,sin,pi,atan,exp,acosh,log
from random import choice
from itertools import product

def pointtodisk(z):
    return (z-1j)/(z+1j)

def pointtoupper(z):
    return (z+1)/(1j*z - 1j)

def pointtomatrix(z):
    x,y = z.real,z.imag
    return np.matrix([[sqrt(y),x/sqrt(y)],[0,1/sqrt(y)]])

def matrixtopoint(a):
    return (a[0,0]*1j + a[0,1])/(a[1,0]*1j+a[1,1])

def rotationmatrix(t):
    '''Acts on upper half plane as a counterclockwise rotation of angle t.'''
    return np.matrix([[cos(t/2),sin(t/2)],[-sin(t/2),cos(t/2)]])

def geodesicmatrix(t):
    '''Multiplication on the right in SL2 gives geodesic flow in the hyperbolic plane.'''
    return np.matrix([[exp(t/2),0],[0,exp(-t/2)]])

def hdistance(z,w):
    '''Hyperbolic distance in the upper half plane.'''
    a,b = pointtomatrix(z),pointtomatrix(w)
    c = a**(-1)*b
    return acosh(np.trace(np.transpose(c)*c)/2)

def segment(z,w,subdivisions=10,tolerance=0.0001):
    if abs(z.real-w.real) < tolerance:
        return [z] + [complex(z.real*(1-i/subdivisions)+w.real*i/subdivisions +exp(log(z.imag)*(1-i/subdivisions)+log(w.imag)*i/subdivisions)*1j) for i in range(1,subdivisions)] + [w]
        
    def getcenter(z,w):
        '''Euclidean center of the circle which is the hyperbolic geodesic between z and w.'''
        mid = (z+w)/2
        perp = (z-w)*1j
        t = -mid.imag/perp.imag
        return mid + t*perp
    def getangle(c,z):
        '''Angle (in (-pi/2,pi/2)) between the vertical line throu c (real) and z (in upper half plane).'''
        return atan(-(z-c).real/(z-c).imag)
    def gettangent(z,w):
        '''Returns the matrix representing the unit tangent vector at z to the segment joining z,w, pointing in the direction of w'''
        c = getcenter(z,w)
        t = getangle(c,z)
        if z.real < w.real:
            return pointtomatrix(z)*rotationmatrix(t)*rotationmatrix(-pi/2)
        else:
            return pointtomatrix(z)*rotationmatrix(t)*rotationmatrix(pi/2)
    
    return [z]+[matrixtopoint(gettangent(z,w)*geodesicmatrix(hdistance(z,w)*i/subdivisions)) for i in range(1,subdivisions)]+[w]


class Tangent(np.matrix):
    @classmethod
    def origin(cls):
        return Tangent([[1,0],[0,1]])
    
    @classmethod
    def frominstructions(cls,startangle=0,forward=0,rotate=0,start=rotationmatrix(0)):
        return Tangent(start*rotationmatrix(startangle)*geodesicmatrix(forward)*rotationmatrix(rotate))

    
class Point(complex):
    @classmethod
    def frompolar(cls,radius=0,angle=0,start=Tangent.origin()):
        return Point(matrixtopoint(start*rotationmatrix(angle)*geodesicmatrix(radius)))

    @classmethod
    def fromupper(cls,z):
        return Point(z)
        
    @classmethod
    def fromdisk(cls,z):
        return Point(pointtoupper(z))

    @classmethod
    def fromtangent(cls,t):
        return Point(matrixtopoint(t))

    def gettikzline(self):
        if hasattr(self,'color') == False:
            self.color = 'black'
        if hasattr(self,'radius') == False:
            self.radius = 0.2
        x = pointtodisk(self)*10
        size = (self.radius/2)*(100-abs(x)**2)/100
        return '\\begin{pgfonlayer}{foreground}\\draw[fill='+self.color+','+self.color+'] '+'({:.3f},{:.3f})'.format(x.real,x.imag)+' circle '+'({:.3f})'.format(size)+';\\end{pgfonlayer}'

    def __getattr__(self,attr):
        if attr=='tikzline':
            return self.gettikzline()
        else:
            raise AttributeError

    def __rmul__(self,tangent):
        p = Point.fromtangent(tangent*pointtomatrix(self))
        if hasattr(self,'color'):
                   p.color = self.color
        if hasattr(self,'radius'):
                   p.radius = self.radius
        return p

class Segment():
    def __init__(self,start,end):
        self.start = start
        self.end = end
    def __str__(self):
        return str((self.start,self.end))
    def __repr__(self):
        return repr((self.start,self.end))
    
    def gettikzline(self):
        if hasattr(self,'color') == False:
            self.color = 'black'
        subdivisions = int(100*abs(pointtodisk(self.start)-pointtodisk(self.end)))+10
        points = [pointtodisk(z) for z in segment(self[0],self[1],subdivisions)]
        if self.color == 'red':
            return '\\begin{pgfonlayer}{background}\\draw['+'''white,postaction={
        decoration={contour lineto, contour distance=1pt},
        draw=red, decorate},
    postaction={
        decoration={contour lineto, contour distance=-1pt},
        draw=blue, decorate}]''' +' -- '.join(['({:.3f},{:.3f})'.format(10*x.real,10*x.imag) for x in points])+';\\end{pgfonlayer}'
        elif self.color == 'blue':
            return '\\begin{pgfonlayer}{background}\\draw['+'''white,postaction={
        decoration={contour lineto, contour distance=1pt},
        draw=blue, decorate},
    postaction={
        decoration={contour lineto, contour distance=-1pt},
        draw=red, decorate}]'''+' -- '.join(['({:.3f},{:.3f})'.format(10*x.real,10*x.imag) for x in points])+';\\end{pgfonlayer}'
        else:
            return '\\begin{pgfonlayer}{background}\\draw['+self.color+'] '+' -- '.join(['({:.3f},{:.3f})'.format(10*x.real,10*x.imag) for x in points])+';\\end{pgfonlayer}'

    def __getattr__(self,attr):
        if attr=='tikzline':
            return self.gettikzline()
        else:
            raise AttributeError

    def __getitem__(self,index):
        if index == 0:
            return self.start
        elif index == 1:
            return self.end
        else:
            raise AttributeError
        
    def __rmul__(self,tangent):
        s = Segment(tangent*self[0],tangent*self[1])
        if hasattr(self,'color'):
                   s.color = self.color
        return s
    

class Figure(set):
    def writepgf(self,filename,drawboundary=True):
        f = open(filename,'w')
        g = open('hackathonpreamble.txt')
        s = g.read()
        g.close()
        f.write(s)        
        f.write('\\pgfdeclarelayer{background}\n')
        f.write('\\pgfdeclarelayer{foreground}\n')
        f.write('\\pgfsetlayers{background,foreground}\n')
        f.write('\\begin{tikzpicture}\n')
        if drawboundary:
            f.write('\\draw (0,0) circle (10);\n')
        for x in self:
            f.write(x.tikzline+'\n')
        f.write('\\end{tikzpicture}\n')
        f.close()
    def __rmul__(self,tangent):
        return Figure([tangent*x for x in self])



def SHIQ(depth = 10):
    def basegenlines(s,depth):
        rest = depth-len(s)
        if rest != 0:
            yield [s+'R'+'L'*i for i in reversed(range(rest))]+[s]+[s+'L'+'R'*i for i in range(rest)]
            for x in basegenlines(s+'R',depth):
                yield x
            for x in basegenlines(s+'L',depth):
                yield x

    def genlines(depth):
        yield ['1'+'L'*i for i in reversed(range(depth+1))]+['']+['2'+'R'*i for i in range(depth+1)]
        yield ['2'+'L'*i for i in reversed(range(depth+1))]+['']+['3'+'R'*i for i in range(depth+1)]
        yield ['3'+'L'*i for i in reversed(range(depth+1))]+['']+['1'+'R'*i for i in range(depth+1)]
        for x in basegenlines('',depth):
            yield ['1'+y for y in x]
            yield ['2'+y for y in x]
            yield ['3'+y for y in x]
    points = {}

    start = Point(1j)
    points[''] = start

    rotate = rotationmatrix(2*pi/3)
    forward = geodesicmatrix(1.2)
    end = forward*start
    points['1'] = end
    points['2'] = rotate*end
    points['3'] = rotate*rotate*end

    colorchoices = ['red','dashed, gray','blue']
    colorvalue = {'red':-1,'dashed, gray':0,'blue':1}

    edges = {}
    edge = Segment(start,end)
    edges[('','1')] = edge
    edges[('','2')] = rotate*edge
    edges[('','3')] = rotate*rotate*edge
    edges[('','1')].color = choice(colorchoices)
    edges[('','2')].color = choice(colorchoices)
    edges[('','3')].color = choice(colorchoices)
    
    def getmatrix(w):
        d = {'L':forward*rotationmatrix(pi/3),'R':forward*rotationmatrix(-pi/3)}
        matrix = rotationmatrix(0)
        for x in w:
            matrix = matrix*d[x]
        return matrix
    
    for k in range(1,depth):
        for word in product('LR',repeat=k):
            w = ''.join(word)
            g = Tangent.origin()
            g = getmatrix(w)
            points['1'+w] = g*end
            points['2'+w] = rotate*g*end
            points['3'+w] = rotate*rotate*g*end
            edges[('1'+w[:-1],'1'+w)] = g*edge
            edges[('2'+w[:-1],'2'+w)] = rotate*g*edge
            edges[('3'+w[:-1],'3'+w)] = rotate*rotate*g*edge
            edges[('1'+w[:-1],'1'+w)].color = choice(colorchoices)
            edges[('2'+w[:-1],'2'+w)].color = choice(colorchoices)
            edges[('3'+w[:-1],'3'+w)].color = choice(colorchoices)
    f = Figure(points.values())
    f.update(edges.values())
    f.writepgf('tree.pgf',drawboundary=False)

    for line in genlines(depth-1):
        curval = 0
        linevals = {}
        for i,x in enumerate(line[:-1]):
            y = line[i+1]
            if len(x) < len(y):
                value = -colorvalue[edges[(x,y)].color]
            else:
                value = colorvalue[edges[(y,x)].color]
            if value == -1:
                if curval in linevals:
                    for z in linevals[curval]:
                        e = Segment(points[z],points[y])
                        e.color = 'purple'
                        f.add(e)
                    del linevals[curval]
            else:
                if curval in linevals:
                    linevals[curval].append(x)
                else:
                    linevals[curval] = [x]
            curval += value
    g = Figure([x for x in f if x.color != 'dashed, gray'])
    g.writepgf('shiq.pgf',drawboundary=False)

